Shifting gears: Thermodynamics of genetic information storage suggest stress-dependence of mutation rate, which can accelerate adaptation

Background: Acceleration of adaptation dynamics by stress-induced hypermutation has been found experimentally. Evolved evolvability is a prominent explanation. We investigate a more generally applicable explanation by a physical constraint. Methods and Results: A generic thermodynamical analysis of genetic information storage obviates physical constraints on the integrity of genetic information. The capability to employ metabolic resources is found as a major determinant of mutation probability in stored genetic information. Incorporation into a non-recombinant, asexual adaptation toy model predicts cases of markedly accelerated adaptation, driven by a transient increase of mutation rate. No change in the mutation rate as a genetic trait is required. The mutation rate of one and the same genotype varies dependent on stress level. Implications: Stress-dependent mutation rates are physically necessary and challenge a condition-independent genotype to mutation rate mapping. This holds implications for evolutionary theory and pathogen and cancer evolution.

==> Adaptation1DSampling.m <==
%auto-ignore
StressType = 'r'; %r - rough, m - mild

Runs = 500;
for bb = 1:Runs
    
    disp(Runs+1-bb)

    CC = 0.01+2.*rand(1,1);
    DD = 0.5; %Scaling factor for the stress landscape
    NNgenes = 5;
    NN = 2.^NNgenes;
    
    if StressType == 'r'
        StressLandscape = -DD.*log(rand(1,NN));
    else
        StressLandscape = DD.*2.*rand(1,NN);
    end
    dSmax = max(StressLandscape);

    timesteps = 20000;
    deltat = 0.1;
    
    PPContainer = zeros(timesteps,NN);
    %Assigning 1 to the state with the lowest S
    PPContainer(1,StressLandscape==min(StressLandscape)) = 1;
    PPContainerConventional = PPContainer;
    
    pp = @(dS) 0.5.*(1+sqrt((1+dS).^2./(CC+(1+dS).^2)));
    MutationProbability = @(mm,dS) pp(dS).^(NN-mm) .* (1-pp(dS)).^mm;
    Growth = @(dS) 1 - exp(-dS);
    
    EvolutionMatrix = zeros(NN,NN);
    EvolutionMatrixConventional = zeros(NN,NN);
    DecimalIndices = (dec2bin([0:NN-1]));
    DistanceMatrix = NN.*squareform(pdist(DecimalIndices,'hamming'));
    %size(DistanceMatrix)
    %imagesc(DistanceMatrix)
    %set(gca,'YDir','normal')
    %colorbar
    
    for ll = 1:NN
        for mm = 1:NN
            EvolutionMatrix(ll,mm) = Growth(StressLandscape(mm)).*MutationProbability(DistanceMatrix(mm,ll),StressLandscape(mm));
            EvolutionMatrixConventional(ll,mm) = Growth(StressLandscape(mm)).*MutationProbability(DistanceMatrix(mm,ll),dSmax);
        end
    end
    
    % size(EvolutionMatrix)
    % imagesc(EvolutionMatrix)
    % set(gca,'YDir','normal')
    % colorbar
    
    for tt = 2:timesteps
        PPContainer(tt,:) = deltat.*EvolutionMatrix*PPContainer(tt-1,:).' + PPContainer(tt-1,:).';
        PPContainerConventional(tt,:) = deltat.*EvolutionMatrixConventional*PPContainerConventional(tt-1,:).' + PPContainerConventional(tt-1,:).';
    end
    
    Time = [0:timesteps-1].*deltat;
    Fitness = StressLandscape*PPContainer.'./sum(PPContainer,2).'./dSmax;
    FitnessConventional = StressLandscape*PPContainerConventional.'./sum(PPContainerConventional,2).'./dSmax;
    
    ProximityToMedian = abs((Fitness(end)-Fitness(1))./2 - Fitness);
    KK = Time(ProximityToMedian == min(ProximityToMedian))./Time(end);
    ProximityToMedianConventional = abs((FitnessConventional(end)-FitnessConventional(1))./2 - FitnessConventional);
    KKConventional = Time(ProximityToMedianConventional == min(ProximityToMedianConventional))./Time(end);
    
    if ~isempty(KK)>0 && length(KK)<2 && KK>0 && ~isempty(KKConventional)>0 && length(KKConventional)<2 && KKConventional>0
        disp('Hit!')
        plot(CC,(KKConventional-KK)./KK,'ko')
        hold on
        plot([0 2.1],[0 0],'k--')
        hold on
        xlabel('C')
        ylabel('\delta T_{1/2}')
        axis([0 inf -inf inf])
        grid on
        hold on
    end
    
    % subplot(1,2,2)
    % plot(StressLandscape*PPContainer.'./sum(PPContainer,2).'./DD)
    % hold on
    % axis([0 inf 0 1])
    %
    % subplot(1,2,1)
    % plot(StressLandscape*PPContainerConventional.'./sum(PPContainerConventional,2).'./DD)
    % hold on
    % axis([0 inf 0 1])
end
hold off


==> Adaptation2DSampling.m <==
%auto-ignore
StressType = 'r';
Runs = 1000;
for bb = 1:Runs
    
    disp(Runs+1-bb)
    
    CC = 0.2 + 2.*rand(1,1);
    DD = 0.2 + 1.*rand(1,1); %Scaling factor for the stress landscape
    NNgenes = 5;
    NN = 2.^NNgenes;
    
    if StressType == 'r'
        StressLandscape = -DD.*log(rand(1,NN));
    else
        StressLandscape = DD.*2.*rand(1,NN);
    end
    dSmax = max(StressLandscape);
    
    timesteps = 15000;
    deltat = 0.1;
    
    PPContainer = zeros(timesteps,NN);
    %Assigning 1 to the state with the lowest S
    PPContainer(1,StressLandscape==min(StressLandscape)) = 1;
    PPContainerConventional = PPContainer;
    
    pp = @(dS) 0.5.*(1+sqrt((1+dS).^2./(CC+(1+dS).^2)));
    MutationProbability = @(mm,dS) pp(dS).^(NN-mm) .* (1-pp(dS)).^mm;
    Growth = @(dS) 1 - exp(-dS);
    
    EvolutionMatrix = zeros(NN,NN);
    EvolutionMatrixConventional = zeros(NN,NN);
    DecimalIndices = (dec2bin([0:NN-1]));
    DistanceMatrix = NN.*squareform(pdist(DecimalIndices,'hamming'));
    %size(DistanceMatrix)
    %imagesc(DistanceMatrix)
    %set(gca,'YDir','normal')
    %colorbar
    
    for ll = 1:NN
        for mm = 1:NN
            EvolutionMatrix(ll,mm) = Growth(StressLandscape(mm)).*MutationProbability(DistanceMatrix(mm,ll),StressLandscape(mm));
            EvolutionMatrixConventional(ll,mm) = Growth(StressLandscape(mm)).*MutationProbability(DistanceMatrix(mm,ll),dSmax);
        end
    end
    
    % size(EvolutionMatrix)
    % imagesc(EvolutionMatrix)
    % set(gca,'YDir','normal')
    % colorbar
    
    for tt = 2:timesteps
        PPContainer(tt,:) = deltat.*EvolutionMatrix*PPContainer(tt-1,:).' + PPContainer(tt-1,:).';
        PPContainerConventional(tt,:) = deltat.*EvolutionMatrixConventional*PPContainerConventional(tt-1,:).' + PPContainerConventional(tt-1,:).';
    end
    
    InfElements = find(isinf(sum(PPContainer,2)));
    InfElementsConventional = find(isinf(sum(PPContainerConventional,2)));

    Time = [0:timesteps-1].*deltat;

    disp('PPContainer size before check')
    disp(size(PPContainer))

    
    if ~isempty(InfElements) || ~isempty(InfElementsConventional)
        if isempty(InfElements)
            LatestTimePoint = min(InfElementsConventional);
        elseif isempty(InfElementsConventional)
            LatestTimePoint = min(InfElements);
        else
            LatestTimePoint = min(min(InfElements),min(InfElementsConventional));
        end
        disp(LatestTimePoint)
        PPContainer = PPContainer(1:LatestTimePoint,:);
        PPContainerConventional = PPContainerConventional(1:LatestTimePoint,:);
        Time = [0:LatestTimePoint-1].*deltat;
    end
    
    disp('PPContainer size after check')
    disp(size(PPContainer))
    
    Fitness = StressLandscape*PPContainer.'./sum(PPContainer,2).'./dSmax;
    FitnessConventional = StressLandscape*PPContainerConventional.'./sum(PPContainerConventional,2).'./dSmax;

    %disp('Fitness length')
    %disp(length(Fitness))
    
    ProximityToMedian = abs((Fitness(end)-Fitness(1))./2 - Fitness);
    KK = Time(ProximityToMedian == min(ProximityToMedian))./Time(end);
    ProximityToMedianConventional = abs((FitnessConventional(end)-FitnessConventional(1))./2 - FitnessConventional);
    KKConventional = Time(ProximityToMedianConventional == min(ProximityToMedianConventional))./Time(end);
    
    if ~isempty(KK)>0 && length(KK)<2 && KK>0 && ~isempty(KKConventional)>0 && length(KKConventional)<2 && KKConventional>0
        disp('Hit!')
        Deviation = (KKConventional-KK)./KK;
        
        if Deviation > 0.01
            plot3([CC CC],[DD DD],[0 Deviation],'k-')
            hold on
        elseif Deviation < -0.01
            plot3([CC CC],[DD DD],[0 Deviation],'r-')
            hold on
            plot3(CC,DD,Deviation,'ro')
        end
        xlabel('C')
        ylabel('D')
        zlabel('\delta T_{1/2}')
        axis([0 inf 0 inf -inf inf])
        grid on
        hold on
    end

end
hold off


==> AdaptationSimulationTracePlot.m <==
%auto-ignore
StressType = 'm'; %r - rough, m - mild

CC = 1;
DD = 0.5; %Scaling factor for the stress landscape
NNgenes = 5;
NN = 2.^NNgenes;

if StressType == 'r'
    StressLandscape = -DD.*log(rand(1,NN));
else
    StressLandscape = DD.*2.*rand(1,NN);
end
dSmax = max(StressLandscape);

timesteps = 10000;
deltat = 0.1;

PPContainer = zeros(timesteps,NN);
%Assigning 1 to the state with the lowest dS
PPContainer(1,StressLandscape==min(StressLandscape)) = 1;
PPContainerConventional = PPContainer;

pp = @(dS) 0.5.*(1+sqrt((1+dS)./(1+CC+dS)));
MutationProbability = @(mm,dS) pp(dS).^(NN-mm) .* (1-pp(dS)).^mm;
Growth = @(dS) 1 - exp(-dS);

EvolutionMatrix = zeros(NN,NN);
EvolutionMatrixConventional = zeros(NN,NN);
DecimalIndices = (dec2bin([0:NN-1]));
DistanceMatrix = NN.*squareform(pdist(DecimalIndices,'hamming'));
%size(DistanceMatrix)
%imagesc(DistanceMatrix)
%set(gca,'YDir','normal')
%colorbar

for ll = 1:NN
    for mm = 1:NN
        EvolutionMatrix(ll,mm) = Growth(StressLandscape(mm)).*MutationProbability(DistanceMatrix(mm,ll),StressLandscape(mm));
        EvolutionMatrixConventional(ll,mm) = Growth(StressLandscape(mm)).*MutationProbability(DistanceMatrix(mm,ll),dSmax);
    end
end

% size(EvolutionMatrix)
% imagesc(EvolutionMatrix)
% set(gca,'YDir','normal')
% colorbar

for tt = 2:timesteps
    PPContainer(tt,:) = deltat.*EvolutionMatrix*PPContainer(tt-1,:).' + PPContainer(tt-1,:).';
    PPContainerConventional(tt,:) = deltat.*EvolutionMatrixConventional*PPContainerConventional(tt-1,:).' + PPContainerConventional(tt-1,:).';
end

Time = [0:timesteps-1].*deltat; 
Fitness = StressLandscape*PPContainer.'./sum(PPContainer,2).'./dSmax;
FitnessConventional = StressLandscape*PPContainerConventional.'./sum(PPContainerConventional,2).'./dSmax;
MeanpbpMutationRate = 1-pp(StressLandscape)*PPContainer.'./sum(PPContainer,2).';
MeanpbpMutationRateConventional = 1-pp(dSmax).*ones(1,length(Time));

ProximityToMedian = abs((Fitness(end)-Fitness(1))./2 - Fitness);
KK = Time(ProximityToMedian == min(ProximityToMedian))./Time(end);
ProximityToMedianConventional = abs((FitnessConventional(end)-FitnessConventional(1))./2 - FitnessConventional);
KKConventional = Time(ProximityToMedianConventional == min(ProximityToMedianConventional))./Time(end);

subplot(1,2,1)
plot([0 NN+1],[1 1].*mean(StressLandscape),'k--')
hold on
for kk = 1:NN
    plot([kk kk],[0 StressLandscape(kk)],'k-','LineWidth',2)
end
axis([0 NN+1 0 inf])
hold off
xlabel('Genotpye')
ylabel('dS/dt')

subplot(1,2,2)
plot(Time./Time(end),Fitness,'k-',...
     Time./Time(end),FitnessConventional,'k--')
hold on
plot(Time./Time(end),MeanpbpMutationRate,'r-',...
     Time./Time(end),MeanpbpMutationRateConventional,'r--')
axis([0 inf 0 1])
xlabel('Scaled time t/t_{max}')
ylabel('Mean fitness/pbp Mutation Rate')
hold off


==> StressDependentMutationRate.m <==
%auto-ignore
dSRange = 10.^(linspace(-1,3,1000));
CC = 1;
NN = 200;

pp = @(dS) 0.5.*(1+sqrt((1+dS).^2./(CC+(1+dS).^2)));
MutationProbability = @(NN,mm,dS) nchoosek(NN,mm) .* pp(dS).^(NN-mm) .* (1-pp(dS)).^mm;

for kk = 1:NN
    semilogx(dSRange,MutationProbability(NN,kk,dSRange),'LineWidth',0.5,'Color',[0.7 0.7 0.7])
    hold on
end

ColorVector = [30,20,10,3,2,1];
ColorSpecs = [1,0,0;...
    0,0,1;...
    0,0.7,0;...
    1,0,1;...
    0,1,1;...
    0.5,0.5,0.5];
RunningIndex = 0;
for kk = ColorVector
    RunningIndex = RunningIndex +1;
    semilogx(dSRange,MutationProbability(NN,kk,dSRange),'LineWidth',1,'Color',ColorSpecs(RunningIndex,:))
    hold on
end

semilogx(dSRange,MutationProbability(NN,0,dSRange),'LineWidth',1.5,'Color','k','LineStyle','--')

xlabel('dS/dt')
ylabel('P_m')
axis([0 inf 0 1])
hold off

